Bosonic Contribution to Parity-Violating M{\o}ller Scattering at NNLO

We calculate the dominant bosonic two-loop virtual electroweak corrections to parity-violating M{\o}ller scattering at low energies. The electron effective weak charge is extracted from the polarization asymmetry, retaining all contributions that are enhanced by $(1-4\sin^2\theta_W)^{-1}$ or $\ln^2(M_{W,Z}^2/Q^2)$ relative to the tree-level contribution. Analytical results are obtained using the expansion by regions method in the low-energy limit $Q^2\ll M_{W,Z}^2$. Within this approximation, the dominant two-loop bosonic corrections shift the electron effective weak charge (or equivalently the polarization asymmetry) by $0.3\%$. We examine the origin of the leading contributions to this result and assess the remaining theoretical uncertainty from purely bosonic contributions for the MOLLER experiment to about 0.1%.

==> anc/Moller_BB.res <==
(* al = alpha(0)
   SWs = \sin^2\hat\theta_W(0)
   MZs = M_Z^2
   MHs = M_H^2
   s = center-of-mass energy
   y = -t/s = Q^2/s
   B0fin = finite part of Passarino-Veltman B0 function
   I111fin = finite part of I(1,1,1,...) function defined in Davydychev & Tausk, NPB 397, 123
   Lm[x] = Log[x/(4*Pi*mu^2)] + EulerGamma
   In our convention, B0fin[0,0,x] = 1-Lm[x] and 
     I111fin[0,0,x] = (x*(14 + Pi^2 - 12*Lm[x] + 4*Lm[x]^2))/4
*)

-1/3456*(al^2*(2048*MHs^8 - 37504*MHs^7*MZs + 235424*MHs^6*MZs^2 - 
     627936*MHs^5*MZs^3 + 578628*MHs^4*MZs^4 + 392364*MHs^3*MZs^5 - 
     1055997*MHs^2*MZs^6 + 581742*MHs*MZs^7 - 76545*MZs^8)*Lm[MHs]^2)/
   ((MHs - 3*MZs)^3*(4*MHs - 3*MZs)*(MHs - MZs)^2*MZs^2*Pi^2) + 
 (al^2*(61440*MHs^7 - 542976*MHs^6*MZs - 304316*MHs^5*MZs^2 + 
    13636961*MHs^4*MZs^3 - 41331303*MHs^3*MZs^4 + 43658271*MHs^2*MZs^5 - 
    15392403*MHs*MZs^6 + 249318*MZs^7)*Lm[(3*MZs)/4]^2)/
  (20736*MHs*(MHs - 3*MZs)^2*(4*MHs - 3*MZs)*(MHs - MZs)*MZs^2*Pi^2) + 
 (al^2*(224640*MHs^3 + 1326947*MHs^2*MZs - 1486198*MHs*MZs^2 + 39587*MZs^3)*
   Lm[MZs]^2)/(373248*(MHs - MZs)^2*MZs*Pi^2) + 
 (12545*al^2*Log[4/3]^2)/(432*Pi^2) + 
 Lm[MHs]*(-1/5184*(al^2*(84416*MHs^8 - 892624*MHs^7*MZs + 
       3829376*MHs^6*MZs^2 - 9492600*MHs^5*MZs^3 + 17301456*MHs^4*MZs^4 - 
       24080382*MHs^3*MZs^5 + 20354247*MHs^2*MZs^6 - 7394004*MHs*MZs^7 + 
       439587*MZs^8))/((MHs - 3*MZs)^3*(4*MHs - 3*MZs)*(MHs - MZs)^2*MZs^2*
      Pi^2) + (al^2*(4800*MHs^8 - 54032*MHs^7*MZs + 258304*MHs^6*MZs^2 - 
      744032*MHs^5*MZs^3 + 1516212*MHs^4*MZs^4 - 2102292*MHs^3*MZs^5 + 
      1628991*MHs^2*MZs^6 - 530874*MHs*MZs^7 + 25515*MZs^8)*Lm[(3*MZs)/4])/
    (576*(MHs - 3*MZs)^3*(4*MHs - 3*MZs)*(MHs - MZs)^2*MZs^2*Pi^2) - 
   (65*al^2*MHs*(MHs^2 - 4*MHs*MZs + 12*MZs^2)*Lm[MZs])/
    (108*(MHs - MZs)*MZs^2*Pi^2) + 
   (65*al^2*MHs*(MHs^2 - 4*MHs*MZs + 12*MZs^2)*Log[4/3])/
    (108*(MHs - MZs)*MZs^2*Pi^2)) + 
 (17*al^2*y*(2 - 3*y - 5*y^2 + 8*y^3 - 7*y^4 + 3*y^5)*Log[MZs^(-1)]^2)/
  (36*Pi^2*(1 - y + y^2)^2) - (11*al^2*(1 + 20*SWs - 120*SWs^2 + 96*SWs^3)*
   Log[MZs/(s*y)]^2)/(96*Pi^2*(-1 + SWs)*SWs) - 
 (17*al^2*y*(-1 + 3*y - 4*y^2 + 2*y^3)*Log[-y])/(18*Pi^2*(1 - y + y^2)^2) + 
 (17*al^2*Log[-(y/MZs)]^2)/(18*Pi^2*(1 - y + y^2)) + 
 (187*al^2*Log[(s*y)/MZs])/(54*Pi^2) + 
 (17*al^2*y^2*(-5 + 6*y - 5*y^2 + 2*y^3)*Log[-(y/MZs)]*Log[y/(MZs*(1 - y))])/
  (18*Pi^2*(1 - y + y^2)^2) - (17*al^2*y^2*(-5 + 6*y - 5*y^2 + 2*y^3)*
   Log[y/(MZs*(1 - y))]^2)/(36*Pi^2*(1 - y + y^2)^2) + 
 (17*al^2*(-2 + 4*y - 11*y^3 + 13*y^4 - 9*y^5 + 3*y^6)*
   Log[-(y/(MZs*(-1 + y)))]^2)/(36*Pi^2*(1 - y + y^2)^2) + 
 Log[MZs^(-1)]*((-17*al^2*(-1 + y)^2*(2 + 2*y - y^2 + 2*y^3)*Log[-(y/MZs)])/
    (18*Pi^2*(1 - y + y^2)^2) - 
   (17*al^2*(-2 + 4*y - 11*y^3 + 13*y^4 - 9*y^5 + 3*y^6)*
     Log[-(y/(MZs*(-1 + y)))])/(18*Pi^2*(1 - y + y^2)^2)) - 
 (263*al^2*(MHs^2 - 4*MHs*MZs + 12*MZs^2)*Re[B0fin[MZs, MHs, MZs]])/
  (324*MZs^2*Pi^2) + (al^2*(23933 - (8262*I)*Pi)*
   Re[B0fin[MZs, (3*MZs)/4, (3*MZs)/4]])/(648*Pi^2) + 
 Lm[(3*MZs)/4]*((al^2*(-2365440*MHs^9*(1 - y + y^2)^2 + 
      27420672*MHs^8*MZs*(1 - y + y^2)^2 - 13463172*MZs^9*(1 - y + y^2)^2 - 
      18*MHs^4*MZs^5*(481603757*(1 - y + y^2)^2 + (8988192*I)*Pi*
         (1 - y + y^2)^2 - 5672160*Pi^2*y*(2 + 2*y - 11*y^2 + 13*y^3 - 
          9*y^4 + 3*y^5)) - 8*MHs^6*MZs^3*(74885759*(1 - y + y^2)^2 + 
        (2046816*I)*Pi*(1 - y + y^2)^2 - 1291680*Pi^2*y*(2 + 2*y - 11*y^2 + 
          13*y^3 - 9*y^4 + 3*y^5)) + 108*MHs^3*MZs^6*
       (93394195*(1 - y + y^2)^2 + (1690848*I)*Pi*(1 - y + y^2)^2 - 
        1067040*Pi^2*y*(2 + 2*y - 11*y^2 + 13*y^3 - 9*y^4 + 3*y^5)) - 
      162*MHs^2*MZs^7*(35192695*(1 - y + y^2)^2 + (622944*I)*Pi*
         (1 - y + y^2)^2 - 393120*Pi^2*y*(2 + 2*y - 11*y^2 + 13*y^3 - 9*y^4 + 
          3*y^5)) + 165*MHs^5*MZs^4*(22118453*(1 - y + y^2)^2 + 
        (444960*I)*Pi*(1 - y + y^2)^2 - 280800*Pi^2*y*(2 + 2*y - 11*y^2 + 
          13*y^3 - 9*y^4 + 3*y^5)) + 16*MHs^7*MZs^2*
       (-3030983*(1 - y + y^2)^2 + (88992*I)*Pi*(1 - y + y^2)^2 - 
        56160*Pi^2*y*(2 + 2*y - 11*y^2 + 13*y^3 - 9*y^4 + 3*y^5)) + 
      243*MHs*MZs^8*(5226253*(1 - y + y^2)^2 + (88992*I)*Pi*(1 - y + y^2)^2 - 
        56160*Pi^2*y*(2 + 2*y - 11*y^2 + 13*y^3 - 9*y^4 + 3*y^5))))/
    (41472*MHs*(MHs - 3*MZs)^3*(4*MHs - 3*MZs)^2*(MHs - MZs)*MZs^2*Pi^2*
     (1 - y + y^2)^2) - (al^2*(12480*MHs^3 + 564341*MHs^2*MZs - 
      1015354*MHs*MZs^2 + 426869*MZs^3)*Lm[MZs])/(20736*(MHs - MZs)^2*MZs*
     Pi^2) + (9425*al^2*Log[4/3])/(432*Pi^2) - 
   (65*al^2*y*(2 - 3*y - 5*y^2 + 8*y^3 - 7*y^4 + 3*y^5)*Log[MZs^(-1)]^2)/
    (48*Pi^2*(1 - y + y^2)^2) + (65*al^2*y*(-1 + 3*y - 4*y^2 + 2*y^3)*
     Log[-y])/(24*Pi^2*(1 - y + y^2)^2) - (65*al^2*Log[-(y/MZs)]^2)/
    (24*Pi^2*(1 - y + y^2)) - (715*al^2*Log[(s*y)/MZs])/(72*Pi^2) - 
   (65*al^2*y^2*(-5 + 6*y - 5*y^2 + 2*y^3)*Log[-(y/MZs)]*
     Log[y/(MZs*(1 - y))])/(24*Pi^2*(1 - y + y^2)^2) + 
   (65*al^2*y^2*(-5 + 6*y - 5*y^2 + 2*y^3)*Log[y/(MZs*(1 - y))]^2)/
    (48*Pi^2*(1 - y + y^2)^2) + 
   (al^2*(399 - 798*y + 417*y^2 + 502*y^3 - 901*y^4 + 390*y^5)*
     Log[-(y/(-1 + y))])/(48*Pi^2*(1 - y + y^2)^2) + 
   (103*al^2*Log[y/(-1 + y)])/(144*Pi^2) - 
   (65*al^2*(-2 + 4*y - 11*y^3 + 13*y^4 - 9*y^5 + 3*y^6)*
     Log[-(y/(MZs*(-1 + y)))]^2)/(48*Pi^2*(1 - y + y^2)^2) + 
   Log[MZs^(-1)]*((65*al^2*(-1 + y)^2*(2 + 2*y - y^2 + 2*y^3)*Log[-(y/MZs)])/
      (24*Pi^2*(1 - y + y^2)^2) + (65*al^2*(-2 + 4*y - 11*y^3 + 13*y^4 - 
        9*y^5 + 3*y^6)*Log[-(y/(MZs*(-1 + y)))])/(24*Pi^2*(1 - y + y^2)^2)) + 
   (65*al^2*(MHs^2 - 4*MHs*MZs + 12*MZs^2)*Re[B0fin[MZs, MHs, MZs]])/
    (108*MZs^2*Pi^2) - (5915*al^2*Re[B0fin[MZs, (3*MZs)/4, (3*MZs)/4]])/
    (216*Pi^2)) + 
 Log[4/3]*((al^2*(4018 - (260*MHs^2)/MZs^2 + (910*MHs)/MZs + (6435*I)*Pi - 
      (585*Pi^2*y*(2 + 2*y - 11*y^2 + 13*y^3 - 9*y^4 + 3*y^5))/
       (1 - y + y^2)^2))/(432*Pi^2) - 
   (65*al^2*y*(2 - 3*y - 5*y^2 + 8*y^3 - 7*y^4 + 3*y^5)*Log[MZs^(-1)]^2)/
    (48*Pi^2*(1 - y + y^2)^2) + (65*al^2*y*(-1 + 3*y - 4*y^2 + 2*y^3)*
     Log[-y])/(24*Pi^2*(1 - y + y^2)^2) - (65*al^2*Log[-(y/MZs)]^2)/
    (24*Pi^2*(1 - y + y^2)) - (715*al^2*Log[(s*y)/MZs])/(72*Pi^2) - 
   (65*al^2*y^2*(-5 + 6*y - 5*y^2 + 2*y^3)*Log[-(y/MZs)]*
     Log[y/(MZs*(1 - y))])/(24*Pi^2*(1 - y + y^2)^2) + 
   (65*al^2*y^2*(-5 + 6*y - 5*y^2 + 2*y^3)*Log[y/(MZs*(1 - y))]^2)/
    (48*Pi^2*(1 - y + y^2)^2) + 
   (65*al^2*(3 - 6*y - 3*y^2 + 14*y^3 - 17*y^4 + 6*y^5)*Log[-(y/(-1 + y))])/
    (48*Pi^2*(1 - y + y^2)^2) + (715*al^2*Log[y/(-1 + y)])/(144*Pi^2) - 
   (65*al^2*(-2 + 4*y - 11*y^3 + 13*y^4 - 9*y^5 + 3*y^6)*
     Log[-(y/(MZs*(-1 + y)))]^2)/(48*Pi^2*(1 - y + y^2)^2) + 
   Log[MZs^(-1)]*((65*al^2*(-1 + y)^2*(2 + 2*y - y^2 + 2*y^3)*Log[-(y/MZs)])/
      (24*Pi^2*(1 - y + y^2)^2) + (65*al^2*(-2 + 4*y - 11*y^3 + 13*y^4 - 
        9*y^5 + 3*y^6)*Log[-(y/(MZs*(-1 + y)))])/(24*Pi^2*(1 - y + y^2)^2)) + 
   (65*al^2*(MHs^2 - 4*MHs*MZs + 12*MZs^2)*Re[B0fin[MZs, MHs, MZs]])/
    (108*MZs^2*Pi^2) - (5915*al^2*Re[B0fin[MZs, (3*MZs)/4, (3*MZs)/4]])/
    (216*Pi^2)) + Log[y/(-1 + y)]*((-25*al^2)/(72*Pi^2) - 
   (17*al^2*Re[B0fin[MZs, (3*MZs)/4, (3*MZs)/4]])/(4*Pi^2)) + 
 Log[-(y/(-1 + y))]*
  (-1/216*(al^2*(605 - 1210*y + 591*y^2 + 830*y^3 - 1435*y^4 + 612*y^5))/
     (Pi^2*(1 - y + y^2)^2) + (17*al^2*Re[B0fin[MZs, (3*MZs)/4, (3*MZs)/4]])/
    (4*Pi^2)) + 
 Lm[MZs]*((al^2*(37440*MHs^5*(1 - y + y^2)^2 - 305184*MHs^4*MZs*
       (1 - y + y^2)^2 - 3*MHs*MZs^4*(-9639019*(1 - y + y^2)^2 + 
        (2779920*I)*Pi*(1 - y + y^2)^2 - 252720*Pi^2*y*(2 + 2*y - 11*y^2 + 
          13*y^3 - 9*y^4 + 3*y^5)) + 6*MHs^2*MZs^3*
       (-3454913*(1 - y + y^2)^2 + (926640*I)*Pi*(1 - y + y^2)^2 - 
        84240*Pi^2*y*(2 + 2*y - 11*y^2 + 13*y^3 - 9*y^4 + 3*y^5)) + 
      4*MZs^5*(-2855609*(1 - y + y^2)^2 + (926640*I)*Pi*(1 - y + y^2)^2 - 
        84240*Pi^2*y*(2 + 2*y - 11*y^2 + 13*y^3 - 9*y^4 + 3*y^5)) + 
      MHs^3*MZs^2*(4175225*(1 - y + y^2)^2 - (926640*I)*Pi*(1 - y + y^2)^2 + 
        84240*Pi^2*y*(2 + 2*y - 11*y^2 + 13*y^3 - 9*y^4 + 3*y^5))))/
    (62208*(MHs - 4*MZs)*(MHs - MZs)^2*MZs^2*Pi^2*(1 - y + y^2)^2) - 
   (65*al^2*(4*MHs^2 + 311*MHs*MZs - 279*MZs^2)*Log[4/3])/
    (432*(MHs - MZs)*MZs*Pi^2) + 
   (65*al^2*y*(2 - 3*y - 5*y^2 + 8*y^3 - 7*y^4 + 3*y^5)*Log[MZs^(-1)]^2)/
    (48*Pi^2*(1 - y + y^2)^2) - (65*al^2*y*(-1 + 3*y - 4*y^2 + 2*y^3)*
     Log[-y])/(24*Pi^2*(1 - y + y^2)^2) + (65*al^2*Log[-(y/MZs)]^2)/
    (24*Pi^2*(1 - y + y^2)) + (715*al^2*Log[(s*y)/MZs])/(72*Pi^2) + 
   (65*al^2*y^2*(-5 + 6*y - 5*y^2 + 2*y^3)*Log[-(y/MZs)]*
     Log[y/(MZs*(1 - y))])/(24*Pi^2*(1 - y + y^2)^2) - 
   (65*al^2*y^2*(-5 + 6*y - 5*y^2 + 2*y^3)*Log[y/(MZs*(1 - y))]^2)/
    (48*Pi^2*(1 - y + y^2)^2) - 
   (65*al^2*(3 - 6*y - 3*y^2 + 14*y^3 - 17*y^4 + 6*y^5)*Log[-(y/(-1 + y))])/
    (48*Pi^2*(1 - y + y^2)^2) - (715*al^2*Log[y/(-1 + y)])/(144*Pi^2) + 
   (65*al^2*(-2 + 4*y - 11*y^3 + 13*y^4 - 9*y^5 + 3*y^6)*
     Log[-(y/(MZs*(-1 + y)))]^2)/(48*Pi^2*(1 - y + y^2)^2) + 
   Log[MZs^(-1)]*((-65*al^2*(-1 + y)^2*(2 + 2*y - y^2 + 2*y^3)*Log[-(y/MZs)])/
      (24*Pi^2*(1 - y + y^2)^2) - (65*al^2*(-2 + 4*y - 11*y^3 + 13*y^4 - 
        9*y^5 + 3*y^6)*Log[-(y/(MZs*(-1 + y)))])/(24*Pi^2*(1 - y + y^2)^2)) - 
   (65*al^2*(MHs^2 - 4*MHs*MZs + 12*MZs^2)*Re[B0fin[MZs, MHs, MZs]])/
    (108*MZs^2*Pi^2) + (5915*al^2*Re[B0fin[MZs, (3*MZs)/4, (3*MZs)/4]])/
    (216*Pi^2)) + 
 (al^2*((MZs*(18432*MHs^8*(2135 + 8*Pi^2)*(1 - y + y^2)^2 - 
       708588*MZs^8*(266 + 17*Pi^2)*(1 - y + y^2)^2 - 
       4608*MHs^7*MZs*(80097 + 116*Pi^2)*(1 - y + y^2)^2 + 
       MHs^5*MZs^3*(8185935554*(1 - y + y^2)^2 + (66873600*I)*Pi*
          (1 - y + y^2)^2 + Pi^2*(195696949 - 452025962*y + 526458783*y^2 - 
           57917546*y^3 - 198411467*y^4 + 272844288*y^5 - 90948096*y^6)) + 
       4*MHs^6*MZs^2*(77466298*(1 - y + y^2)^2 - (1555200*I)*Pi*
          (1 - y + y^2)^2 + Pi^2*(-4866271 + 11142590*y - 13188765*y^2 + 
           1977278*y^3 + 4299041*y^4 - 6345216*y^5 + 2115072*y^6)) - 
       81*MHs*MZs^7*(-238832078*(1 - y + y^2)^2 - (1555200*I)*Pi*
          (1 - y + y^2)^2 + Pi^2*(-4816915 + 11043878*y - 13040697*y^2 + 
           1878566*y^3 + 4348397*y^4 - 6345216*y^5 + 2115072*y^6)) - 
       324*MHs^3*MZs^5*(-231440750*(1 - y + y^2)^2 - (1555200*I)*Pi*
          (1 - y + y^2)^2 + Pi^2*(-4341427 + 10092902*y - 11614233*y^2 + 
           927590*y^3 + 4823885*y^4 - 6345216*y^5 + 2115072*y^6)) + 
       54*MHs^2*MZs^6*(-1166518870*(1 - y + y^2)^2 - (7776000*I)*Pi*
          (1 - y + y^2)^2 + Pi^2*(-22242311 + 51534862*y - 59676693*y^2 + 
           5708302*y^3 + 23584249*y^4 - 31726080*y^5 + 10575360*y^6)) + 
       6*MHs^4*MZs^4*(-6547675582*(1 - y + y^2)^2 - (45100800*I)*Pi*
          (1 - y + y^2)^2 + Pi^2*(-126549419 + 293990230*y - 338756865*y^2 + 
           28196182*y^3 + 139244629*y^4 - 184011264*y^5 + 61337088*y^6))))/
     (MHs*(MHs - 3*MZs)^3*(4*MHs - 3*MZs)*(MHs - MZs)*(1 - y + y^2)^2) - 
    (9216*(1024*MHs^5 - 5584*MHs^4*MZs + 7872*MHs^3*MZs^2 - 
       3267*MHs^2*MZs^3 - 378*MHs*MZs^4 + 243*MZs^5)*I111fin[0, MHs, (3*MZs)/4])/
     (MHs*(4*MHs - 3*MZs)*(MHs - MZs)) + 
    (64*MZs^2*(-368393*MHs + 381353*MZs)*I111fin[0, MZs, (3*MZs)/4])/
     (-MHs + MZs) + 3888000*MZs^2*I111fin[0, 0, (3*MZs)/4] + 
    663552*(8*MHs^2 - 14*MHs*MZs - 3*MZs^2)*I111fin[0, MHs, (3*MZs)/4] - 
    (288*(10240*MHs^8 - 111488*MHs^7*MZs + 460096*MHs^6*MZs^2 - 
       863280*MHs^5*MZs^3 + 569124*MHs^4*MZs^4 + 459216*MHs^3*MZs^5 - 
       1004805*MHs^2*MZs^6 + 510786*MHs*MZs^7 - 6561*MZs^8)*
      I111fin[MHs, (3*MZs)/4, (3*MZs)/4])/(MHs*(MHs - 3*MZs)^3*
      (MHs - MZs)^2) - 4040064*MZs^2*I111fin[MZs, 0, (3*MZs)/4] + 
    (8*MZs^2*(1708405*MHs^2 - 3050042*MHs*MZs + 1236661*MZs^2)*
      I111fin[MZs, (3*MZs)/4, (3*MZs)/4])/(MHs - MZs)^2))/(1492992*MZs^3*Pi^2)

